Each friend of 10 has at least 10 nonidentical prime factors

For each positive integer n, if the sum of the factors of n is divided by n, then the result is called the abundancy index of n. If the abundancy index of some positive integer m equals the abundancy index of n but m is not equal to n, then m and n are called friends. A positive integer with no friends is called solitary. The smallest positive integer that is not known to have a friend and is not known to be solitary is 10. It is not known if the number 6 has odd friends, that is, if odd perfect numbers exist. In a 2007 article, Nielsen proved that the number of nonidentical prime factors in any odd perfect number is at least 9. A 2015 article by Nielsen, which was more complicated and used a computer program that took months to complete, increased the lower bound from 9 to 10. This work applies methods from Nielsen's 2007 article to show that each friend of 10 has at least 10 nonidentical prime factors. This is a formal write-up of results presented at the Southern Africa Mathematical Sciences Association Conference 2023 at the University of Pretoria.

==> FriendsOfTenSuppl/inputOmega8CheckPwrsOf5.sage <==
load('sageSolX.sage')
o = open('outputOmega8CheckPwrsOf5.txt', 'w')
t = cputime()
pow10List = [16, 11, 17, 6]
for i in range(1, 5):
    s = list(factor(((5**((2 * i) + 1)) - 1) // 4))
    lenS = len(s); prList = []; expList = []
    for j in range(lenS):
        prList.append(s[j][0]); expList.append(s[j][1])
    nextBranch(o, 9/5, 9/5, 8, 1, [5], [2 * i], lenS, prList, expList, \
            10 ** pow10List[i - 1], 5, [3], False)
for i in range(5, 26):
    s = list(factor(((5**((2 * i) + 1)) - 1) // 4))
    lenS = len(s); prList = []; expList = []
    for j in range(lenS):
        prList.append(s[j][0]); expList.append(s[j][1])
    nextBranch(o, 9/5, 9/5, 8, 1, [5], [2 * i], lenS, prList, expList, 10 ** \
            (3 if (lenS >= 3) else (7 if (lenS == 2) else 14)), 5, [3], False)
o.write('(end)\n')
o.write('Time: '); o.write(str(cputime(t))); o.write(' seconds'); o.close()


==> FriendsOfTenSuppl/inputOmega9Base5Pwr02CheckPwrsOf31.sage <==
load('sageSolX.sage')
o = open('outputOmega9Base5Pwr02CheckPwrsOf31.txt', 'w')
t = cputime()
for i in range(1, 48):
    s = list(factor(((31**((2 * i) + 1)) - 1) // 30))
    prList = []; expList = []; lenS = 0
    for j in range(len(s)):
        if s[j][0] > 5:
            lenS = lenS + 1; prList.append(s[j][0]); expList.append(s[j][1])
    nextBranch(o, 9/5, 9/5, 9, 2, [5, 31], [2, 2 * i], lenS, prList, expList, \
            10 ** (5 if (lenS >= 3) else (11 if (lenS == 2) else 18)), 5, [3], \
            False)
o.write('(end)\n')
o.write('Time: '); o.write(str(cputime(t))); o.write(' seconds'); o.close()


==> FriendsOfTenSuppl/inputOmega9Base5Pwr06CheckPwrsOf19531.sage <==
from sage.rings.factorint import factor_trial_division
load('sageSolX.sage')
o = open('outputOmega9Base5Pwr06CheckPwrsOf19531.txt', 'w')
t = cputime()
for i in range(1, 15):
    s = list(factor(((19531**((2 * i) + 1)) - 1) // 19530))
    prList = []; expList = []; lenS = 0
    for j in range(len(s)):
        if s[j][0] > 5:
            lenS = lenS + 1; prList.append(s[j][0]); expList.append(s[j][1])
    nextBranch(o, 9/5, 9/5, 9, 2, [5, 19531], [6, 2 * i], lenS, prList, \
            expList, 10 ** (5 if (lenS >= 3) else (11 if (lenS == 2) else 18)),\
            5, [3], False)
for i in range(15, 29):
    s = list(factor_trial_division(((19531**((2 * i) + 1)) - 1) // 19530, \
            (2 ** 31) - 1))
    if s[len(s) - 1][0] > (2 ** 31):
        del s[len(s) - 1]
    prList = []; expList = []; lenS = 0
    for j in range(len(s)):
        if s[j][0] > 5:
            lenS = lenS + 1; prList.append(s[j][0]); expList.append(s[j][1])
    nextBranch(o, 9/5, 9/5, 9, 2, [5, 19531], [6, 2 * i], lenS, prList, \
            expList, 10 ** (5 if (lenS >= 3) else (11 if (lenS == 2) else 18)),\
            5, [3], False)
nextBranch(o, 9/5, 9/5, 9, 2, [5, 19531], [6, 58], 1, [316636168836007], [1], \
        10 ** 18, 5, [3], False)
for i in range(30, 36):
    s = list(factor_trial_division(((19531**((2 * i) + 1)) - 1) // 19530, \
            (2 ** 31) - 1))
    if s[len(s) - 1][0] > (2 ** 31):
        del s[len(s) - 1]
    prList = []; expList = []; lenS = 0
    for j in range(len(s)):
        if s[j][0] > 5:
            lenS = lenS + 1; prList.append(s[j][0]); expList.append(s[j][1])
    nextBranch(o, 9/5, 9/5, 9, 2, [5, 19531], [6, 2 * i], lenS, prList, \
            expList, 10 ** (5 if (lenS >= 3) else (11 if (lenS == 2) else 18)),\
            5, [3], False)
nextBranch(o, 9/5, 9/5, 9, 2, [5, 19531], [6, 72], 1, \
        [57276919728938572349117407], [1], 10 ** 18, 5, [3], False)
for i in range(37, 44):
    s = list(factor_trial_division(((19531**((2 * i) + 1)) - 1) // 19530, \
            (2 ** 31) - 1))
    if s[len(s) - 1][0] > (2 ** 31):
        del s[len(s) - 1]
    prList = []; expList = []; lenS = 0
    for j in range(len(s)):
        if s[j][0] > 5:
            lenS = lenS + 1; prList.append(s[j][0]); expList.append(s[j][1])
    nextBranch(o, 9/5, 9/5, 9, 2, [5, 19531], [6, 2 * i], lenS, prList, \
            expList, 10 ** (5 if (lenS >= 3) else (11 if (lenS == 2) else 18)),\
            5, [3], False)
o.write('(end)\n')
o.write('Time: '); o.write(str(cputime(t))); o.write(' seconds'); o.close()


==> FriendsOfTenSuppl/inputOmega9CheckPwrsOf5.sage <==
load('sageSolX.sage')
o = open('outputOmega9CheckPwrsOf5.txt', 'w')
t = cputime()
for i in range(7, 23):
    s = list(factor(((5**((2 * i) + 1)) - 1) // 4))
    lenS = len(s); prList = []; expList = []
    for j in range(lenS):
        prList.append(s[j][0]); expList.append(s[j][1])
    nextBranch(o, 9/5, 9/5, 9, 1, [5], [2 * i], lenS, prList, expList, 10 ** \
            (4 if (lenS >= 4) else (7 if (lenS == 3) else 14)), 5, [3], False)
for i in range(24, 33):
    s = list(factor(((5**((2 * i) + 1)) - 1) // 4))
    lenS = len(s); prList = []; expList = []
    for j in range(lenS):
        prList.append(s[j][0]); expList.append(s[j][1])
    nextBranch(o, 9/5, 9/5, 9, 1, [5], [2 * i], lenS, prList, expList, 10 ** \
            (4 if (lenS >= 4) else (7 if (lenS == 3) else 14)), 5, [3], False)
o.write('(end)\n')
o.write('Time: '); o.write(str(cputime(t))); o.write(' seconds'); o.close()


==> FriendsOfTenSuppl/sageSolX.sage <==
def sig(prime, power):
    return ((prime ** (power + 1)) - 1) // (prime - 1)
def sigMin1(prime, power):
    if power == 0: # Symbolising prime^infinity
        return prime / (prime - 1)
    else:
        return ((prime ** (power + 1)) - 1) / ((prime ** power) * (prime - 1))
def smallM(targetMin, numOn, prOn, expOn, numOff, prOff, expOff):
    s = targetMin
    for i in range(numOn):
        if expOn[i] % 2 == 0:
            s = s / sigMin1(prOn[i], expOn[i])
        else:
            s = s / sigMin1(prOn[i], 0)
    for i in range(numOff):
        s = s / sigMin1(prOff[i], 0)
    return s
def largeM(targetMax, numOn, prOn, expOn, numOff, prOff, expOff):
    s = targetMax
    for i in range(numOn):
        s = s / sigMin1(prOn[i], expOn[i] + (expOn[i] % 2))
    for i in range(numOff):
        s = s / sigMin1(prOff[i], expOff[i])
    return s
# Return a string giving the current data followed by a newline character.
def printData(omega, numOn, prOn, expOn, numOff, prOff, expOff, maxExclP):
    s = '[(' + str(omega) + ', ' + str(maxExclP) + '), (' + str(numOn) + ', ' \
            + str(numOff) + ')'
    for i in range(numOn):
        s = s + ', (' + str(prOn[i]) + ', ' + str(expOn[i]) + ')'
    for i in range(numOff):
        s = s + ', (' + str(prOff[i]) + ', ' + str(expOff[i]) + ')'
    s = s + ']\n'
    return s
# "o" is an output file destination, previously opened in write mode.
# "targetMin" and "targetMax" are, respectively, the minimum and maximum values
# for sigma_{-1}(n) (endpoints of the interval are allowed).
# "omega" is the number of distinct prime factors of n.
# "numOn" is the number of on primes so far.
# "prOn" is the sequence of on primes so far.
# "expOn" is the sequence of exponents of on primes so far.
# (For exponents of on primes: 2x means exponent known to be 2x;
# 2x + 1 means exponent > 2x + 1.)
# "numOff" is the number of off primes so far.
# "prOff" is the sequence of off primes so far.
# "expOff" is the sequence of minimum exponents of off primes so far.
# "b" is maximum "finite" prime power p^a.
# "maxExclP" is the maximum number that is not allowed to be a new prime,
# except ignored off primes.
# "ignoreOff" is the sequence of primes ignored as off primes (that is,
# primes in the factorization of the numerator of the target).
def nextBranch(o, targetMin, targetMax, omega, numOn, prOn0, expOn0, \
        numOff, prOff0, expOff0, b, maxExclP, ignoreOff, printFull):
    # Print the tree branch
    if printFull:
        o.write(printData(omega, numOn, prOn0, expOn0, numOff, prOff0, \
                expOff0, maxExclP))
    # Create new copies of lists of primes and exponents
    prOn = deepcopy(prOn0); expOn = deepcopy(expOn0)
    prOff = deepcopy(prOff0); expOff = deepcopy(expOff0)
    # Check for contradictions, solutions, and candidate situations:
    # check if there are more than omega primes (M);
    if numOn + numOff > omega:
        if printFull:
            o.write('M\n')
    else:
        # check if sigma_{-1} is strictly larger than the target maximum (A)
        lM = largeM(targetMax, numOn, prOn, expOn, numOff, prOff, expOff)
        if lM < 1:
            if printFull:
                o.write('A\n')
        # or equal to the target maximum (solution!);
        elif lM == 1:
            if not printFull:
                o.write(printData(omega, numOn, prOn, expOn, numOff, prOff, \
                        expOff, maxExclP))
            o.write('Solution: maximum exactly reached\n')
        # if there are exactly omega primes and they are all on,
        # then (1) check if sigma_{-1} must be strictly smaller than the target
        # minimum (D), and
        # (2) if we do not have D, then say that we have a candidate situation.
        elif numOn == omega:
            sM = smallM(targetMin, numOn, prOn, expOn, numOff, prOff, expOff)
            if sM > 1:
                if printFull:
                    o.write('D\n')
            else:
                if not printFull:
                    o.write(printData(omega, numOn, prOn, expOn, numOff, \
                            prOff, expOff, maxExclP))
                o.write('Candidate\n')
        # If at least one "off" prime exists, then:
        elif numOff >= 1:
            # find the smallest "off" prime newP and its exponent;
            newP = prOff[0]; ind = 0
            for i in range(1,numOff):
                if prOff[i] < newP:
                    newP = prOff[i]; ind = i
            oldPExp = expOff[ind]
            # change it to an "on" prime;
            numOff = numOff - 1; del prOff[ind]; del expOff[ind]
            numOn = numOn + 1; prOn.append(newP)
            # go through the finite powers newP^a <= b, in each case putting in
            # the off primes coming from newP^a
            newPSq = newP ** 2
            newPExp = oldPExp + (oldPExp % 2); newPwr = newP ** newPExp
            while newPwr <= b:
                s = list(factor(sig(newP, newPExp))); lenS = len(s)
                # (do not allow off primes small enough to be excluded,
                # except ignored off primes and previously included primes);
                smallOffP = False
                for i in range(lenS):
                    if s[i][0] <= maxExclP and (not(s[i][0] in ignoreOff)) \
                            and (not(s[i][0] in prOn)) \
                            and (not(s[i][0] in prOff)):
                        smallOffP = True
                    if smallOffP:
                        break
                if not smallOffP:
                    newNumOff = numOff
                    newPrOff = deepcopy(prOff); newExpOff = deepcopy(expOff)
                    for i in range(lenS):
                        newQ = s[i][0]
                        if (not(newQ in ignoreOff)) and (not(newQ in prOn)):
                            if newQ in newPrOff:
                                indOffQ = newPrOff.index(newQ)
                                newExpOff[indOffQ] = newExpOff[indOffQ] \
                                        + s[i][1]
                            else:
                                newNumOff = newNumOff + 1
                                newPrOff.append(newQ)
                                newExpOff.append(s[i][1])
                    newExpOn = deepcopy(expOn); newExpOn.append(newPExp)
                    nextBranch(o, targetMin, targetMax, omega, numOn, prOn, \
                            newExpOn, newNumOff, newPrOff, newExpOff, b, \
                            maxExclP, ignoreOff, printFull)
                newPExp = newPExp + 2; newPwr = newPwr * newPSq
            # and consider the "infinite" power newP^{>= x}.
            newExpOn = deepcopy(expOn); newExpOn.append(newPExp - 1)
            nextBranch(o, targetMin, targetMax, omega, numOn, prOn, newExpOn, \
                    numOff, prOff, expOff, b, maxExclP, ignoreOff, printFull)
        # If no "off" primes exist (numOff = 0 and prOff = expOff = []), then:
        else:
            # get the upper bound for the next prime;
            sM = smallM(targetMin, numOn, prOn, expOn, 0, [], [])
            maxP = (1 + ((omega - numOn)/(sM - 1))) if (sM > 1) else -1
            # if no upper bound, then say so and don't go further down tree;
            if maxP == -1:
                if not printFull:
                    o.write(printData(omega, numOn, prOn, expOn, numOff, prOff, \
                            expOff, maxExclP))
                o.write('No upper bound for next prime!\n')
            else:
                # otherwise, get the lower bound for the next prime;
                minP = (1 / (lM - 1)) * (8 / ( ((2 - lM) ** 2) + 7))
                newP = next_prime(max(maxExclP, floor(minP)))
                # if no primes are in the interval, then output N;
                if newP >= maxP:
                    if printFull:
                        o.write('N '); o.write(str((RealField())(minP))); o.write(' ')
                        o.write(str((RealField())(maxP))); o.write('\n')
                else:
                    if printFull:
                        o.write(str((RealField())(minP))); o.write(' ')
                        o.write(str((RealField())(maxP))); o.write('\n')
                    numOn = numOn + 1
                    # otherwise, for each prime newP in the interval that is
                    # not already "on":
                    while newP < maxP:
                        if not(newP in prOn):
                            # make it a new "on" prime;
                            prOn.append(newP)
                            # go through the finite powers newP^a <= b, in each
                            # case putting in the off primes coming from newP^a
                            newPExp = 2; newPSq = newP ** 2; newPwr = newPSq
                            while newPwr <= b:
                                s = list(factor(sig(newP, newPExp)))
                                lenS = len(s)
                                # (do not allow off primes small enough to be
                                # excluded, except ignored off primes and
                                # previously included primes);
                                smallOffP = False
                                for i in range(lenS):
                                    if s[i][0] <= maxExclP \
                                            and not(s[i][0] in ignoreOff) \
                                            and not(s[i][0] in prOn):
                                        smallOffP = True
                                    if smallOffP:
                                        break
                                if not smallOffP:
                                    newNumOff = 0; newPrOff = []
                                    newExpOff = []
                                    for i in range(lenS):
                                        newQ = s[i][0]
                                        if (not(newQ in ignoreOff)) \
                                                and (not(newQ in prOn)):
                                            if newQ in newPrOff:
                                                indOffQ = newPrOff.index(newQ)
                                                newExpOff[indOffQ] \
                                                        = newExpOff[indOffQ] \
                                                        + s[i][1]
                                            else:
                                                newNumOff = newNumOff + 1
                                                newPrOff.append(newQ)
                                                newExpOff.append(s[i][1])
                                    newExpOn = deepcopy(expOn)
                                    newExpOn.append(newPExp)
                                    nextBranch(o, targetMin, targetMax, omega, \
                                            numOn, prOn, newExpOn, newNumOff, \
                                            newPrOff, newExpOff, b, newP, \
                                            ignoreOff, printFull)
                                newPExp = newPExp + 2; newPwr = newPwr * newPSq
                            # and consider the "infinite" power newP^{>= x}.
                            newExpOn = deepcopy(expOn)
                            newExpOn.append(newPExp - 1)
                            nextBranch(o, targetMin, targetMax, omega, numOn, \
                                    prOn, newExpOn, 0, [], [], b, newP, \
                                    ignoreOff, printFull)
                            del prOn[len(prOn) - 1]
                        newP = next_prime(newP)



==> FriendsOfTenSuppl/sageSolXSpecial2.sage <==
def sig(prime, power):
    return ((prime ** (power + 1)) - 1) // (prime - 1)
def sigMin1(prime, power):
    if power == 0: # Symbolising prime^infinity
        return prime / (prime - 1)
    else:
        return ((prime ** (power + 1)) - 1) / ((prime ** power) * (prime - 1))
def fValPowOrdMin1(q, r):
    qModR = q % r
    if (qModR == 0 or qModR == 1):
        return 0
    else:
        ord = 1
        pow = qModR
        while pow != 1:
            ord = ord + 1
            pow = (pow * qModR) % r
        pow = (q ** ord) - 1
        if pow == 0:
            return -1
        val = 0
        while pow % r == 0:
            val = val + 1
            pow = pow // r
        return val
def smallM(targetMin, numOn, prOn, expOn, numOff, prOff, expOff):
    s = targetMin
    for i in range(numOn):
        if expOn[i] % 2 == 0:
            s = s / sigMin1(prOn[i], expOn[i])
        else:
            s = s / sigMin1(prOn[i], 0)
    for i in range(numOff):
        s = s / sigMin1(prOff[i], 0)
    return s
def largeM(targetMax, numOn, prOn, expOn, numOff, prOff, expOff):
    s = targetMax
    for i in range(numOn):
        s = s / sigMin1(prOn[i], expOn[i] + (expOn[i] % 2))
    for i in range(numOff):
        s = s / sigMin1(prOff[i], expOff[i])
    return s
# Return a string giving the current data followed by a newline character.
def printData(omega, numOn, prOn, expOn, numOff, prOff, expOff, maxExclP):
    s = '[(' + str(omega) + ', ' + str(maxExclP) + '), (' + str(numOn) + ', ' \
            + str(numOff) + ')'
    for i in range(numOn):
        s = s + ', (' + str(prOn[i]) + ', ' + str(expOn[i]) + ')'
    for i in range(numOff):
        s = s + ', (' + str(prOff[i]) + ', ' + str(expOff[i]) + ')'
    s = s + ']\n'
    return s
# "o" is an output file destination, previously opened in write mode.
# "r" is the special prime, which is in the sequence of on primes.
# "indR" is the index of r in the sequence of on primes.
# "l" and "delta" are user-specified numbers such that for x coprime to r,
# if 1 < x <= l then v_{r}(x^{o_{r}(x)} - 1) <= ceil(log_{r}x) + delta.
# "targetMin" and "targetMax" are, respectively, the minimum and maximum values
# for sigma_{-1}(n) (endpoints of the interval are allowed).
# "omega" is the number of distinct prime factors of n.
# "numOn" is the number of on primes so far.
# "prOn" is the sequence of on primes so far.
# "expOn" is the sequence of exponents of on primes so far.
# (For exponents of on primes: 2x means exponent known to be 2x;
# 2x + 1 means exponent > 2x + 1.)
# "fValPowOrdMin1On" is the sequence of fValPowOrdMin1 values for on primes.
# "numOff" is the number of off primes so far.
# "prOff" is the sequence of off primes so far.
# "expOff" is the sequence of minimum exponents of off primes so far.
# "fValPowOrdMin1Off" is the sequence of fValPowOrdMin1 values for off primes.
# "b" is maximum "finite" prime power p^a.
# "maxExclP" is the maximum number that is not allowed to be a new prime,
# except ignored off primes.
# "ignoreOff" is the sequence of primes ignored as off primes (that is,
# primes in the factorization of the numerator of the target).
def nextBranchSp2(o, r, indR, l, delta, targetMin, targetMax, omega, numOn, \
        prOn0, expOn0, fValPowOrdMin1On0, numOff, prOff0, expOff0, \
        fValPowOrdMin1Off0, b, maxExclP, ignoreOff, printFull):
    # Print the tree branch
    if printFull:
        o.write(printData(omega, numOn, prOn0, expOn0, numOff, prOff0, \
                expOff0, maxExclP))
    # Create new copies of lists (primes, exponents, and fValPowMinOrd1 values)
    prOn = deepcopy(prOn0); expOn = deepcopy(expOn0)
    fValPowOrdMin1On = deepcopy(fValPowOrdMin1On0)
    prOff = deepcopy(prOff0); expOff = deepcopy(expOff0)
    fValPowOrdMin1Off = deepcopy(fValPowOrdMin1Off0)
    # Check for contradictions, solutions, and candidate situations:
    # check if there are more than omega primes (M)
    if numOn + numOff > omega:
        if printFull:
            o.write('M\n')
    else:
        # (do calculations for Proposition 3)
        lM = largeM(targetMax, numOn, prOn, expOn, numOff, prOff, expOff)
        minP = ( (1 / (lM - 1)) * (8 / (((2 - lM) ** 2) + 7)) ) if (lM > 1) \
                else -1
        sM = smallM(targetMin, numOn, prOn, expOn, numOff, prOff, expOff)
        maxP = ( 1 + ((omega - numOn - numOff)/(sM - 1)) ) if (sM > 1) else -1
        modMinP = next_prime(floor(minP))
        modSM = sM * (modMinP - 1) / modMinP
        # and check if sigma_{-1} is strictly larger than the target maximum (A)
        if lM < 1:
            if printFull:
                o.write('A\n')
        # or equal to the target maximum (solution!).
        elif lM == 1:
            if not printFull:
                o.write(printData(omega, numOn, prOn, expOn, numOff, prOff, \
                        expOff, maxExclP))
            o.write('Solution: maximum exactly reached\n')
        # If the number of "on" and "off" primes is omega, then
        elif numOn + numOff == omega:
            # find the sum s of fValPowOrdMin1 values
            s = 0
            for i in range(numOn):
                s = s + fValPowOrdMin1On[i]
            for i in range(numOff):
                s = s + fValPowOrdMin1Off[i]
            # and print output if applicable (contradiction or candidate).
            if expOn[indR] + (expOn[indR] % 2) > ((omega - 1) ** 2) + s:
                if printFull:
                    o.write('C\n')
            else:
                if not printFull:
                    o.write(printData(omega, numOn, prOn, expOn, numOff, \
                            prOff, expOff, maxExclP))
                o.write('Candidate\n')
        # If the number of "on" and "off" primes is omega - 1 and m > 1, then:
        elif (numOn + numOff == omega - 1 and sM > 1):
            # if the upper bound is larger than l, show the candidate;
            if maxP > l:
                if not printFull:
                    o.write(printData(omega, numOn, prOn, expOn, numOff, prOff,\
                            expOff, maxExclP))
                o.write('Candidate\n')
            else:
                # otherwise, find the sum s of fValPowOrdMin1 values using the
                # bound for the last prime, and
                s = 0
                for i in range(numOn):
                    s = s + fValPowOrdMin1On[i]
                for i in range(numOff):
                    s = s + fValPowOrdMin1Off[i]
                j = 0; pow = 1
                while pow < maxP:
                    j = j + 1; pow = pow * r
                s = s + j + delta
                # print output if applicable (contradiction or candidate).
                if expOn[indR] + (expOn[indR] % 2) > ((omega - 1) ** 2) + s:
                    if printFull:
                        o.write('C\n')
                else:
                    if not printFull:
                        o.write(printData(omega, numOn, prOn, expOn, numOff, \
                                prOff, expOff, maxExclP))
                    o.write('Candidate\n')
        # If at least one "off" prime exists, then:
        elif numOff >= 1:
            # find the smallest "off" prime newP and its exponent and f value;
            newP = prOff[0]; ind = 0
            for i in range(1, numOff):
                if prOff[i] < newP:
                    newP = prOff[i]; ind = i
            oldPExp = expOff[ind]
            oldFVal = fValPowOrdMin1Off[ind]
            # change the "off" prime to an "on" prime;
            numOff = numOff - 1
            del prOff[ind]; del expOff[ind]; del fValPowOrdMin1Off[ind]
            numOn = numOn + 1
            prOn.append(newP); fValPowOrdMin1On.append(oldFVal)
            # go through the finite powers newP^a <= b, in each case putting in
            # the off primes coming from newP^a
            newPSq = newP ** 2
            newPExp = oldPExp + (oldPExp % 2); newPwr = newP ** newPExp
            while newPwr <= b:
                s = list(factor(sig(newP, newPExp))); lenS = len(s)
                # (do not allow off primes small enough to be excluded,
                # except ignored off primes and previously included primes);
                smallOffP = False
                for i in range(lenS):
                    if s[i][0] <= maxExclP and (not(s[i][0] in ignoreOff)) \
                            and (not(s[i][0] in prOn)) \
                            and (not(s[i][0] in prOff)):
                        smallOffP = True
                    if smallOffP:
                        break
                if not smallOffP:
                    newNumOff = numOff
                    newPrOff = deepcopy(prOff); newExpOff = deepcopy(expOff)
                    newFValPowOrdMin1Off = deepcopy(fValPowOrdMin1Off)
                    for i in range(lenS):
                        newQ = s[i][0]
                        if (not(newQ in ignoreOff)) and (not(newQ in prOn)):
                            if newQ in newPrOff:
                                indOffQ = newPrOff.index(newQ)
                                newExpOff[indOffQ] = newExpOff[indOffQ] \
                                        + s[i][1]
                            else:
                                newNumOff = newNumOff + 1
                                newPrOff.append(newQ)
                                newExpOff.append(s[i][1])
                                newFValPowOrdMin1Off.append(fValPowOrdMin1\
                                        (newQ, r))
                    newExpOn = deepcopy(expOn); newExpOn.append(newPExp)
                    nextBranchSp2(o, r, indR, l, delta, targetMin, targetMax, \
                            omega, numOn, prOn, newExpOn, fValPowOrdMin1On, \
                            newNumOff, newPrOff, newExpOff, \
                            newFValPowOrdMin1Off, b, maxExclP, ignoreOff, \
                            printFull)
                newPExp = newPExp + 2; newPwr = newPwr * newPSq
            # and consider the "infinite" power newP^{>= x}.
            newExpOn = deepcopy(expOn); newExpOn.append(newPExp - 1)
            nextBranchSp2(o, r, indR, l, delta, targetMin, targetMax, omega, \
                    numOn, prOn, newExpOn, fValPowOrdMin1On, numOff, prOff, \
                    expOff, fValPowOrdMin1Off, b, maxExclP, ignoreOff, \
                    printFull)
        # If no "off" primes exist (numOff = 0 and prOff = expOff = []), then:
        else:
            # If m <= 1, then say there is no upper bound for the next prime and
            # don't go further down tree.
            if sM <= 1:
                if not printFull:
                    o.write(printData(omega, numOn, prOn, expOn, numOff, \
                            prOff, expOff, maxExclP))
                o.write('No upper bound for next prime!\n')
            else:
                # Otherwise: get the minimum next prime;
                newP = next_prime(max(maxExclP, floor(minP)))
                # if no primes are in the interval, then output N;
                if newP >= maxP:
                    if printFull:
                        o.write('N '); o.write(str((RealField())(minP)))
                        o.write(' '); o.write(str((RealField())(maxP)))
                        o.write('\n')
                else:
                    if printFull:
                        o.write(str((RealField())(minP))); o.write(' ')
                        o.write(str((RealField())(maxP))); o.write('\n')
                    # otherwise, for each prime newP in the interval that is
                    # not already "on":
                    while newP < maxP:
                        # break out of the loop if applicable;
                        g = 1 + (1 / ((sM * (newP - 1) / newP) - 1))
                        s = 0
                        for i in range(numOn):
                            s = s + fValPowOrdMin1On[i]
                        for i in range(numOff):
                            s = s + fValPowOrdMin1Off[i]
                        j1 = 0; pow = 1
                        while pow < maxP:
                            j1 = j1 + 1; pow = pow * r
                        j2 = 0; pow = 1
                        while pow < g:
                            j2 = j2 + 1; pow = pow * r
                        s = s + j1 + j2 + delta + delta
                        bCheck = (numOn + numOff == omega - 2) and (maxP <= l) \
                                and (sM * (newP - 1) / newP > 1) and (g <= l) \
                                and (expOn[indR] + (expOn[indR] % 2) > \
                                ((omega - 1) ** 2) + s)
                        if (bCheck and printFull):
                            o.write('C2\n')
                        if bCheck:
                            break
                        if not(newP in prOn):
                            # make newP a new "on" prime;
                            prOn.append(newP)
                            fValPowOrdMin1On.append(fValPowOrdMin1(newP, r))
                            # go through finite powers newP^a <= b, in each
                            # case putting in off primes coming from newP^a
                            newPExp = 2; newPSq = newP ** 2; newPwr = newPSq
                            while newPwr <= b:
                                s = list(factor(sig(newP, newPExp)))
                                lenS = len(s)
                                # (do not allow off primes small enough to
                                # exclude, except ignored off primes and
                                # previously included primes);
                                smallOffP = False
                                for i in range(lenS):
                                    if s[i][0] <= maxExclP \
                                            and not(s[i][0] in ignoreOff) \
                                            and not(s[i][0] in prOn):
                                        smallOffP = True
                                    if smallOffP:
                                        break
                                if not smallOffP:
                                    newNumOff = 0; newPrOff = []
                                    newExpOff = []
                                    newFValPowOrdMin1Off = []
                                    for i in range(lenS):
                                        newQ = s[i][0]
                                        if (not(newQ in ignoreOff)) \
                                                and (not(newQ in prOn)):
                                            if newQ in newPrOff:
                                                indOffQ = newPrOff.index\
                                                        (newQ)
                                                newExpOff[indOffQ] = \
                                                        newExpOff[indOffQ] \
                                                        + s[i][1]
                                            else:
                                                newNumOff = newNumOff + 1
                                                newPrOff.append(newQ)
                                                newExpOff.append(s[i][1])
                                                newFValPowOrdMin1Off\
                                                        .append\
                                                        (fValPowOrdMin1\
                                                        (newQ, r))
                                    newExpOn = deepcopy(expOn)
                                    newExpOn.append(newPExp)
                                    nextBranchSp2(o, r, indR, l, delta, \
                                            targetMin, targetMax, omega, \
                                            numOn + 1, prOn, newExpOn, \
                                            fValPowOrdMin1On, newNumOff, \
                                            newPrOff, newExpOff, \
                                            newFValPowOrdMin1Off, b, newP, \
                                            ignoreOff, printFull)
                                newPExp = newPExp + 2
                                newPwr = newPwr * newPSq
                            # and consider the "infinite" power newP^{>= x}.
                            newExpOn = deepcopy(expOn)
                            newExpOn.append(newPExp - 1)
                            nextBranchSp2(o, r, indR, l, delta, targetMin, \
                                    targetMax, omega, numOn + 1, prOn, \
                                    newExpOn, fValPowOrdMin1On, 0, [], [], \
                                    [], b, newP, ignoreOff, printFull)
                            del fValPowOrdMin1On[len(prOn) - 1]
                            del prOn[len(prOn) - 1]
                        newP = next_prime(newP)


